An Update on the LHC Monojet Excess

In previous work, we identified an anomalous number of events in the LHC jets+MET searches characterized by low jet multiplicity and low-to-moderate transverse energy variables. Here, we update this analysis with results from a new ATLAS search in the monojet channel which also shows a consistent excess. As before, we find that this "monojet excess" is well-described by the resonant production of a heavy colored state decaying to a quark and a massive invisible particle. In the combined ATLAS and CMS data, we now find a local (global) preference of 3.3$\sigma$ (2.5$\sigma$) for the new physics model over the Standard Model-only hypothesis. As the signal regions containing the excess are systematics-limited, we consider additional cuts to enhance the signal-to-background ratio. We show that binning finer in $H_T$ and requiring the jets to be more central can increase $S/B$ by a factor of ${\sim} 1.5$.

==> anc/ATLAS-2017-060.py <==
#!/usr/bin/env python
# USAGE: python  ATLAS-2017-060.py  file1.root   file2.root ... (results.dat) takes any number of root files as inputs, outputs to a .dat file if you want (otherwise only prints to screen)

import sys, os
#pyroot module
import ROOT as r
import numpy as np

#helper file with function definitions - also loads Delphes library
import analysis_functions as af

#create a chain of the Delphes tree
chain = r.TChain("Delphes")

write_out = False
outfile_name = 'results.dat'
#load the root event files - passed as argument - if multiple files they are chained together
if len(sys.argv)<2 : sys.exit('USAGE: python script.py ROOT_FILE(s). Runs the analysis on the root files specified.')
for root_file in sys.argv[1:]:
    if root_file.endswith('.root'):
        if not os.path.exists(root_file):
            sys.exit('File '+root_file+' does not exist! Check again')
    
        print('Executing the analysis on '+root_file+'...')
        chain.Add(root_file)
    if root_file.endswith('.dat'): 
        write_out = True
        outfile_name = root_file

# chain.Add("mt1_700_N1_1_2_delphes.root")

#get the total number of events in the chain
nEvents = chain.GetEntries()

print nEvents

#create arrays that are the length of the number of events in the chain
#to be filled with event data (MET, etc)
#these can be used to plot histograms after running through all events
#default value is -1, so can easily strip non-filled values later (assuming entries are all positive)
METarray = np.zeros(nEvents)-1
HTarray = np.zeros(nEvents)-1
mtarray = np.zeros(nEvents)-1

#create arrays that will encode whether an event passed some level of the trigger
#Default to 1 (no-pass)
#When performing a trigger-pass test in an event, set array entry to 0 if the trigger is passed
trigger_lepton = np.zeros(nEvents)+1
trigger_hadronicMT2 = np.zeros(nEvents)+1

trigger_all  = np.zeros(nEvents)+1

# signal regions
SREM = [0,0,0,0,0,0,0,0,0,0]
srnew = 0

#define thresholds for baseline particle pT, eta
jetPT = 20
jetEta = 2.8
ePT = 20
eEta = 2.47
mPT = 10
mEta = 2.5
gPT = 10
gEta = 2.47
tauPT = 20
tauEta = 2.8

#counter for current entry
n = 0
#loop over events in the tree
for event in chain:

    #define empty lists to be populated by particles in the event
    jets = []
    electrons = []
    muons = []
    bjets = []
    photons = []

    #loop over jets in the event
    for j in event.Jet:
        #if no b-tag, add temp vector to the list of jets
        if not (j.BTag & (1 << 0)):
            if j.PT>jetPT and abs(j.Eta)<jetEta: jets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) # and abs(j.Eta)<jetEta
        #if b-tag, add temp vector to the list of b-jets
        # note that btag is a multi-bit number because we can require multiple btagging algorithms
        # using bitwise operators to check correct btag slot
        if (j.BTag & (1 << 0)) :
            if j.PT>jetPT and abs(j.Eta)<jetEta: bjets.append(af.tempvector(j.PT,j.Eta,j.Phi,j.Mass)) #and abs(j.Eta)<jetEta

    #loop over electrons in event
    for e in event.Electron:
        #baseline electrons have pT>7, eta<2.47
        if e.PT>ePT and abs(e.Eta)<eEta:
            electrons.append(af.tempvector(e.PT,e.Eta,e.Phi,0.0))
            electrons_charge.append(e.Charge)

    #loop over muons in event
    for m in event.Muon:
        #baseline electrons have pT>6, eta<2.6
        if m.PT>mPT and abs(m.Eta)<mEta:
            muons.append(af.tempvector(m.PT,m.Eta,m.Phi,0.0))
            muons_charge.append(m.Charge)

    #loop over photons in event
    for g in event.Photon:
        photons.append(af.tempvector(g.PT,g.Eta,g.Phi,0.0))
    
    # Isolation requirements: 
    newj=[]
    newe=[]
    newec=[]
    newm=[]
    newmc=[]

    for j in jets:
        newj.append(j)
        DeltaR_ej = [e.DeltaR(j) for e in electrons]
        if len(DeltaR_ej) >=1 and min(DeltaR_ej)<0.2 and j.Pt()>30.:
            newj.remove(j)
    jets=newj
    newj=[]

    for e in electrons:
        newe.append(e)
        qe = electrons_charge[electrons.index(e)]
        newec.append(qe)
        DeltaR_ej = [e.DeltaR(b) for b in bjets if b.Pt()>30.]
        if len(DeltaR_ej) >=1 and min(DeltaR_ej)<0.4:
            inde = newe.index(e)
            newe.remove(e)
            newec.pop(inde)

    electrons=newe
    electrons_charge=newec
    newe=[]

    jetscomb= [j for j in jets+bjets if j.Pt()>30.]
    for e in electrons:
        newe.append(e)
        qe = electrons_charge[electrons.index(e)]
        newec.append(qe)
        DeltaR_ej = [e.DeltaR(j) for j in jetscomb]
        if len(DeltaR_ej) >=1 and min(DeltaR_ej)<0.4:
            inde = newe.index(e)
            newe.remove(e)
            newec.pop(inde)

    electrons=newe
    electrons_charge=newec
    newe=[]
 
    for m in muons:
        newm.append(m)
        qm = muons_charge[muons.index(m)]
        newmc.append(qm)

    for j in jets:
        newj.append(j)
        DeltaR_mj = [m.DeltaR(j) for m in newm]
        if len(DeltaR_mj) >=1 and min(DeltaR_mj)<0.4:
            #taus can serve as a proxy for their track requirement
            if j in taus: newj.remove(j)
            else:
                indm = newm.index(m)
                newm.remove(m)
                newmc.pop(indm)

    muons=newm
    muons_charge=newmc
    newm=[]
    jets= [j for j in jets if j.Pt()<30.] + newj
    newj=[]

    #construct MET vector
    #this includes muons and all jets (and taus)
    MET = r.TLorentzVector()
    px = -1.0*sum(j.Px() for j in jets)-1.0*sum(b.Px() for b in bjets)-1.0*sum(g.Px() for g in photons)-1.0*sum(e.Px() for e in electrons)-1.0*sum(m.Px() for m in muons)
    py = -1.0*sum(j.Py() for j in jets)-1.0*sum(b.Py() for b in bjets)-1.0*sum(g.Py() for g in photons)-1.0*sum(e.Py() for e in electrons)-1.0*sum(m.Py() for m in muons)

    MET.SetXYZM(px,py,0.0,0.0)

    #fill the MET array with the nth event's MET result 
    METarray[n] = MET.Pt()
    #also fill "true" MET from Delphes
    MET1 = r.TLorentzVector()
    MET1.SetPtEtaPhiM(event.MissingET[0].MET,0.0,event.MissingET[0].Phi,0.0)
    MET = MET1 # set to switch to Delphes MET - small difference in efficiencies
    
    
    # signal jets have pT>30 and |eta|<2.8 (assuming also for b jets)
    jets =  [ j for j in jets if j.Pt() > 30. and abs(j.Eta())<jetEta ]
    bjets = [ j for j in bjets if j.Pt() > 30. and abs(j.Eta())<jetEta ]
    
    #create a list of tagged and untagged jets, and sort by pT
    alljets=sorted(jets+bjets,key=af.getPt,reverse=True)
    
    #create a list of e and mu leptons, and sort by pT
    leptons=sorted(electrons+muons,key=af.getPt,reverse=True)

    #calculate HT, the scalar sum of the four leading jets
    HT = sum(j.Pt() for j in alljets[:3])

    #fill the HT array with the nth event's HT result 
    HTarray[n] = HT

    #fill the mT array with the nth event's mT result 
    #if len(leptons) >= 1: mtarray[n] = af.mT(leptons[0],MET)


    #common selection between 2,3,4 body SRs
    if len(leptons)==0 and MET.Pt()>250. and 1<=len(alljets)<=4:
        
        mT = af.mT(alljets[0],MET)
        
        #ljets= [j for j in alljets if abs(j.Eta())<2.4]
        #if len(ljets)>=1 and ljets[0].Pt()>250.:
        if len(alljets)>=1 and alljets[0].Pt()>250. and abs(alljets[0].Eta())<2.4:
            dphi = [abs(j.DeltaPhi(MET)) for j in alljets]
            if min(dphi)>0.4:
                #this can be changed to the inclusive bins be changing elif -> if
                if MET.Pt()>1000.: SREM[9]+=1
                elif MET.Pt()>900.: SREM[8]+=1
                elif MET.Pt()>800.: SREM[7]+=1
                elif MET.Pt()>700.: SREM[6]+=1
                elif MET.Pt()>600.: SREM[5]+=1
                elif MET.Pt()>500.: SREM[4]+=1
                elif MET.Pt()>400.: SREM[3]+=1
                elif MET.Pt()>350.: SREM[2]+=1
                elif MET.Pt()>300.: SREM[1]+=1
                elif MET.Pt()>250.: SREM[0]+=1
                
                if MET.Pt()>500:
                    if alljets[0].Pt()<450: srnew+=1

#increment counter
    n = n+1
    if n%10000 == 0: print n
    
#end loop over entries

#print efficiencies for SRs
print 'exclusive SRs'
SR_names = ['EM1','EM2','EM3','EM4','EM5','EM6','EM7','EM8','EM9','EM10']
SR_efficiencies = np.around(1.0 * np.array(SREM) / nEvents,decimals=7)
row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)
print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    outfile_ex = outfile_name.split('_results.dat')[0]+'_excl_results.dat'
    with open(outfile_ex,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))


print 'inclusive SRs'
SR_names = ['IM1','IM2','IM3','IM4','IM5','IM6','IM7','IM8','IM9','IM10']
SRIM = [sum(SREM[i:]) for i in range(0,len(SREM))]
SR_efficiencies = np.around(1.0 * np.array(SRIM) / nEvents,decimals=7)
row_format =('{:<'+str(max(map(len,SR_names)+[11]))+'}') * len(SR_names)
print row_format.format(*SR_names)
print row_format.format(*SR_efficiencies)

if write_out:
    outfile_in = outfile_name.split('_results.dat')[0]+'_incl_results.dat'
    with open(outfile_in,'w') as outputfile:
        outputfile.write(row_format.format(*SR_names))
        outputfile.write('\n')
        outputfile.write(row_format.format(*SR_efficiencies))

print 1.0*srnew/nEvents


==> anc/README <==
########################################################################
########################################################################

########################################################################
NEW RECASTED ANALYSIS USED IN THIS PAPER

- ATLAS-2017-060.py: jets + MET
    https://atlas.web.cern.ch/Atlas/GROUPS/PHYSICS/PAPERS/EXOT-2016-27/
    (our recast validation plot is attached)
- For remaining searches used in this paper, see Ancillary files of previous paper:
    https://arxiv.org/abs/1707.05783

########################################################################
FOR ALL ADDITIONAL FILES (analysis_functions.py, DELPHES DETECTOR CARDS, AND MODIFICATIONS TO DELPHES)

- see Ancillary files of previous paper:
    https://arxiv.org/src/1707.05783v1/anc

########################################################################
MINIMAL RUNNING EXAMPLE:
After having compiled Delphes (in this example, tied to Pythia8 to speed things up), run from
 your Delphes path:

./DelphesPythia8  delphes_card_ATLAS-13TeV.tcl examples/Pythia8/configNoLHE.cmnd  try_run_ATLAS.root

python  ATLAS-2017-060.py   try_run_ATLAS.root

